Richardson-Gaudin states of non-zero seniority I: matrix elements

Seniority-zero wavefunctions describe bond-breaking processes qualitatively. As eigenvectors of a model Hamiltonian, Richardson-Gaudin states provide a clear physical picture and allow for systematic improvement via standard single reference approaches. Until now, this treatment has been done in the seniority-zero channel. In this manuscript, the corresponding states with higher seniorities are identified, and their couplings through the Coulomb Hamiltonian are computed. In every case, the couplings between the states are computed from the cofactors of their effective overlap matrix. Proof of principle calculations demonstrate that a single reference configuration interaction is comparable with seniority-based configuration interaction computations at a substantially reduced cost. The next manuscript in this series will identify the corresponding Slater-Condon rules and make the computations feasible.

==> figures/delta_rgcisd.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
s02_values  = []
s024_values = []

filepath = 'delta_rgcisd'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        s02_values.append(float(linelist[1]))
        s024_values.append(float(linelist[2]))


fig, ax = plt.subplots()
l2 = ax.plot(x_values,s02_values,  'p-g', label='$\Omega=0,2$')
l3 = ax.plot(x_values,s024_values, 'h-b', label='$\Omega=0,2,4$')

ax.set(xlabel='$r$ ($a_0$)', ylabel='Error $(\Delta E_h)$', xlim=[1.3,6.5], ylim=[0.,0.006])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

#ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figures/sci.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
s0_values   = []
s02_values  = []
s024_values = []
fci_values  = []

filepath = 'sci'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        s0_values.append(float(linelist[1]))
        s02_values.append(float(linelist[2]))
        s024_values.append(float(linelist[3]))
        fci_values.append(float(linelist[4]))


fig, ax = plt.subplots()
l1 = ax.plot(x_values,s0_values,   's-r', label='$\Omega=0$')
l2 = ax.plot(x_values,s02_values,  'p-g', label='$\Omega=0,2$')
l3 = ax.plot(x_values,s024_values, 'h-b', label='$\Omega=0,2,4$')
l4 = ax.plot(x_values,fci_values,  '.-k', label='FCI')

ax.set(xlabel='$r$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.3,5.0], ylim=[-3.275,-2.825])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

#ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()

